The discrete Green's function paradigm for two-way coupled Euler-Lagrange simulation

We outline a methodology for the simulation of particle-laden flows whereby the dispersed and fluid phases are two-way coupled. The drag force which couples fluid and particle momentum depends on the undisturbed fluid velocity at the particle location, and this latter quantity requires modelling. We demonstrate that the undisturbed fluid velocity, in the low particle Reynolds number limit, can be related exactly to the discrete Green's function of the discrete Stokes equations. The method is general in that it can be extended to other partial differential equations which may be associated with particle-laden flows, such as the thermal energy equation or Maxwell's equations. In this work, we demonstrate the method of discrete Green's functions by obtaining these functions for the Navier-Stokes equations at low particle Reynolds number in a two-plane channel geometry. We perform verification at low and finite particle Reynolds number for the case of a point-particle settling under gravity parallel to a plane wall, for different wall normal separations. In comparing to other point-particle schemes the discrete Green's function approach is the most robust at low particle Reynolds number, accurate at all wall-normal separations and is the most accurate in the near wall region at finite Reynolds number. We discuss how the accuracy away from the wall at finite Reynolds number could be improved by appealing to Oseen-like discrete Green's functions. Finally we demonstrate that the discrete Green's function approach can have important implications on statistics of particle-laden turbulent channel flow.

==> figures/legend_plot.m <==
clc
clear all
close all
x = zeros(100,1);
y1 = x;
y2 = x;
y3 = x;
y4 = x;

figure
box on
hold on
plot(x,y1,'g','Linewidth',2)
plot(x,y2,'c','Linewidth',2)
plot(x,y3,'r','Linewidth',2)
plot(x,y4,'k','Linewidth',2)
legend('Trilinear','Esmaily and Horwitz JCP 2018','DGF','Kim, Moin, Moser JFM 1987')
set(gca,'FontSize',14)%,'fontWeight','bold')
xlhand = get(gca,'xlabel')
ylhand = get(gca,'ylabel')
set(xlhand,'fontsize',20)
set(ylhand,'fontsize',20)

==> figures/turbulence_legend.m <==
clc
clear all
close all
x = ones(10,1);
y = x;
figure
box on
hold on
plot(x,y,'g','Linewidth',2)
plot(x,y,'c','Linewidth',2)
plot(x,y,'r','Linewidth',2)
plot(x,y,'k','Linewidth',2)
I = legend('$$Trilinear$$','$$Esmaily~and~Horwitz,~JCP,~2018$$','$$DGF$$','$$Kim,~Moin,~Moser,~JFM,~1987~(unladen)$$','Interpreter','Latex')
set(I,'Interpreter','Latex');
set(gca,'FontSize',15)%,'fontWeight','bold')
xlhand = get(gca,'xlabel')
ylhand = get(gca,'ylabel')
set(xlhand,'fontsize',14)
set(ylhand,'fontsize',14)

